An Efficient Multi Quantile Regression Network with Ad Hoc Prevention of Quantile Crossing

This article presents the Sorting Composite Quantile Regression Neural Network (SCQRNN), an advanced quantile regression model designed to prevent quantile crossing and enhance computational efficiency. Integrating ad hoc sorting in training, the SCQRNN ensures non-intersecting quantiles, boosting model reliability and interpretability. We demonstrate that the SCQRNN not only prevents quantile crossing and reduces computational complexity but also achieves faster convergence than traditional models. This advancement meets the requirements of high-performance computing for sustainable, accurate computation. In organic computing, the SCQRNN enhances self-aware systems with predictive uncertainties, enriching applications across finance, meteorology, climate science, and engineering.

==> python/friedman.py <==
# %%
import numpy as np
import matplotlib.pyplot as plt
from barista.plot import friedman_nemenyi_graph
from barista.stats import friedman_test, nemenyi_posthoc
import pandas as pd

# %%

X = pd.read_csv("./med_rmse.csv")
T, p, cv, ranks = friedman_test(X)

# %%

cd = nemenyi_posthoc(len(X), X.shape[1], alpha=.15)
means = ranks.mean().to_dict()

plt.figure(figsize=(3,2))
friedman_nemenyi_graph(cd, means)
plt.savefig("../friedman.pdf")
plt.show()

# %%

